From Fluent Text to Ontology-Compatible Definitions: A Quality-Control Agentic Workflow

Biomedical ontologies are structured knowledge systems that must evolve continuously to represent newly emerging knowledge, but their manual maintenance remains time-consuming and laborintensive. Textual definitions are especially costly because they must be readable to humans and compatible with controlled entities, relations, and logical constraints. Large language models (LLMs) offer a promising way to assist ontology engineering tasks, including definition generation. However, textual plausibility does not guarantee knowledge-system compatibility. A generated definition may be fluent and close to a reference definition, yet still fail to ground its implied entities or violate ontology-level constraints. Directly inserting such definitions into ontology libraries may therefore introduce entity-level hallucinations and logical inconsistencies. To address this problem, we propose two structured-knowledge incompatibility metrics, Entity Error Rate (EER) and Logical Inconsistency Rate (LIR), to quantify entity grounding and logical consistency for LLM-generated ontology definitions. We further develop an agentic quality-control (QC) workflow that treats definition generation as an iterative process rather than a direct decoding step: it generates definitions, extracts axioms, checks entity existence and logical consistency, and uses the resulting diagnostics to drive repair loops. Comprehensive experiments on Disease Ontology, Uberon Ontology, and Uberon-ConstraintStress demonstrate that EER and LIR complement conventional reference-based metrics by evaluating whether generated content can be grounded and checked inside the target ontology. The workflow effectively decreases EER while maintaining strong conventional text-generation performance. LIR further exposes sparse ontology-level logical failures that are invisible to text similarity metrics, although their repair remains limited.

==> scripts/create_evaluation_framework_ppt.py <==
from pathlib import Path

from pptx import Presentation
from pptx.dml.color import RGBColor
from pptx.enum.dml import MSO_LINE_DASH_STYLE
from pptx.enum.shapes import MSO_CONNECTOR, MSO_SHAPE
from pptx.enum.text import MSO_ANCHOR, PP_ALIGN
from pptx.util import Inches, Pt


OUT = Path("figures/evaluation_framework_redrawn.pptx")

SLIDE_W = 15.6
SLIDE_H = 10.4

NAVY = RGBColor(0, 39, 112)
BLUE = RGBColor(18, 79, 153)
LIGHT_BLUE = RGBColor(224, 241, 255)
MID_BLUE = RGBColor(118, 171, 232)
GREEN = RGBColor(0, 111, 61)
LIGHT_GREEN = RGBColor(239, 248, 239)
MID_GREEN = RGBColor(97, 149, 105)
ORANGE = RGBColor(219, 84, 16)
LIGHT_ORANGE = RGBColor(255, 245, 236)
GRAY = RGBColor(124, 130, 143)
LIGHT_GRAY = RGBColor(246, 247, 249)
BLACK = RGBColor(12, 18, 34)
WHITE = RGBColor(255, 255, 255)


def emu(v):
    return Inches(v)


def set_font(run, size=12, color=BLACK, bold=False, italic=False):
    run.font.name = "Arial"
    run.font.size = Pt(size)
    run.font.color.rgb = color
    run.font.bold = bold
    run.font.italic = italic


def add_text(slide, x, y, w, h, text, size=12, color=BLACK, bold=False,
             italic=False, align=PP_ALIGN.LEFT, valign=MSO_ANCHOR.TOP):
    box = slide.shapes.add_textbox(emu(x), emu(y), emu(w), emu(h))
    tf = box.text_frame
    tf.clear()
    tf.margin_left = emu(0.03)
    tf.margin_right = emu(0.03)
    tf.margin_top = emu(0.02)
    tf.margin_bottom = emu(0.02)
    tf.vertical_anchor = valign
    p = tf.paragraphs[0]
    p.alignment = align
    for i, part in enumerate(text.split("\n")):
        if i:
            p = tf.add_paragraph()
            p.alignment = align
        r = p.add_run()
        r.text = part
        set_font(r, size=size, color=color, bold=bold, italic=italic)
    return box


def add_rich_text(slide, x, y, w, h, chunks, align=PP_ALIGN.LEFT,
                  valign=MSO_ANCHOR.TOP):
    box = slide.shapes.add_textbox(emu(x), emu(y), emu(w), emu(h))
    tf = box.text_frame
    tf.clear()
    tf.margin_left = emu(0.03)
    tf.margin_right = emu(0.03)
    tf.margin_top = emu(0.02)
    tf.margin_bottom = emu(0.02)
    tf.vertical_anchor = valign
    p = tf.paragraphs[0]
    p.alignment = align
    for item in chunks:
        if item == "\n":
            p = tf.add_paragraph()
            p.alignment = align
            continue
        r = p.add_run()
        r.text = item.get("text", "")
        set_font(
            r,
            size=item.get("size", 12),
            color=item.get("color", BLACK),
            bold=item.get("bold", False),
            italic=item.get("italic", False),
        )
    return box


def add_round_rect(slide, x, y, w, h, fill, line, radius=True, width=1.2):
    shape_type = MSO_SHAPE.ROUNDED_RECTANGLE if radius else MSO_SHAPE.RECTANGLE
    shp = slide.shapes.add_shape(shape_type, emu(x), emu(y), emu(w), emu(h))
    shp.fill.solid()
    shp.fill.fore_color.rgb = fill
    shp.line.color.rgb = line
    shp.line.width = Pt(width)
    return shp


def add_label(slide, x, y, w, h, text, fill, color=WHITE):
    shp = add_round_rect(slide, x, y, w, h, fill, fill, width=0.5)
    tf = shp.text_frame
    tf.clear()
    tf.margin_left = emu(0.12)
    tf.margin_right = emu(0.12)
    tf.vertical_anchor = MSO_ANCHOR.MIDDLE
    p = tf.paragraphs[0]
    p.alignment = PP_ALIGN.CENTER
    r = p.add_run()
    r.text = text
    set_font(r, size=14, color=color, bold=True)
    return shp


def add_line(slide, x1, y1, x2, y2, color=GRAY, width=1.4, dash=False):
    line = slide.shapes.add_connector(
        MSO_CONNECTOR.STRAIGHT, emu(x1), emu(y1), emu(x2), emu(y2)
    )
    line.line.color.rgb = color
    line.line.width = Pt(width)
    if dash:
        line.line.dash_style = MSO_LINE_DASH_STYLE.DASH
    return line


def add_arrow(slide, x1, y1, x2, y2, color=GRAY, width=1.6, dash=True):
    line = add_line(slide, x1, y1, x2, y2, color=color, width=width, dash=dash)
    line.line.end_arrowhead = True
    return line


def add_down_arrow(slide, x, y, color=BLUE):
    shp = slide.shapes.add_shape(MSO_SHAPE.DOWN_ARROW, emu(x), emu(y), emu(0.46), emu(0.3))
    shp.fill.solid()
    shp.fill.fore_color.rgb = color
    shp.line.color.rgb = color
    return shp


def add_doc_icon(slide, x, y, color=BLUE):
    doc = slide.shapes.add_shape(MSO_SHAPE.FOLDED_CORNER, emu(x), emu(y), emu(0.58), emu(0.78))
    doc.fill.solid()
    doc.fill.fore_color.rgb = WHITE
    doc.line.color.rgb = color
    doc.line.width = Pt(1.5)
    for i in range(3):
        add_line(slide, x + 0.14, y + 0.30 + i * 0.13, x + 0.46, y + 0.30 + i * 0.13,
                 color=color, width=1.2)
    return doc


def add_circle_icon(slide, cx, cy, color, kind="bang"):
    circ = slide.shapes.add_shape(MSO_SHAPE.OVAL, emu(cx), emu(cy), emu(0.34), emu(0.34))
    circ.fill.solid()
    circ.fill.fore_color.rgb = WHITE
    circ.line.color.rgb = color
    circ.line.width = Pt(1.5)
    if kind == "bang":
        add_text(slide, cx + 0.09, cy + 0.035, 0.16, 0.25, "!", size=18, color=color,
                 align=PP_ALIGN.CENTER, valign=MSO_ANCHOR.MIDDLE)
    else:
        add_line(slide, cx + 0.08, cy + 0.18, cx + 0.15, cy + 0.25, color=color, width=1.7)
        add_line(slide, cx + 0.15, cy + 0.25, cx + 0.27, cy + 0.10, color=color, width=1.7)
    return circ


def add_molecule(slide, x, y, color):
    centers = [
        (x + 0.24, y + 0.24),
        (x + 0.09, y + 0.42),
        (x + 0.40, y + 0.48),
        (x + 0.40, y + 0.11),
        (x + 0.21, y + 0.60),
    ]
    for a, b in [(0, 1), (0, 2), (0, 3), (0, 4)]:
        add_line(slide, centers[a][0], centers[a][1], centers[b][0], centers[b][1], color=color, width=1.1)
    for cx, cy in centers:
        node = slide.shapes.add_shape(MSO_SHAPE.OVAL, emu(cx - 0.055), emu(cy - 0.055), emu(0.11), emu(0.11))
        node.fill.solid()
        node.fill.fore_color.rgb = WHITE
        node.line.color.rgb = color
        node.line.width = Pt(1.1)


def add_metric_card(slide, x, y, w, h, title, lines, icon_color=ORANGE, check=False):
    add_round_rect(slide, x, y, w, h, WHITE, RGBColor(255, 121, 53), width=1.0)
    add_molecule(slide, x + 0.25, y + 0.22, icon_color)
    if check:
        add_circle_icon(slide, x + 0.62, y + 0.61, MID_GREEN, kind="check")
    add_text(slide, x + 0.95, y + 0.10, w - 1.15, 0.22, title, size=11, color=ORANGE, bold=True)
    body = "\n".join(f"- {line}" for line in lines)
    add_text(slide, x + 0.95, y + 0.38, w - 1.05, 0.70, body, size=9.5, color=BLACK)


def add_similarity_box(slide, x, y, w, h, title_color, fill, border, compact=False):
    add_round_rect(slide, x, y, w, h, fill, border, width=1.0)
    if compact:
        add_text(slide, x + 0.1, y + 0.10, w - 0.2, 0.22, "Text Similarity",
                 size=12, color=title_color, bold=True, align=PP_ALIGN.CENTER)
        add_text(slide, x + 0.22, y + 0.36, w - 0.44, 0.38,
                 "(BLEU / ROUGE / BERTScore /\nEmbedding Similarity)",
                 size=9.5, color=BLACK, align=PP_ALIGN.CENTER)
    else:
        add_text(slide, x + 0.15, y + 0.16, w - 0.3, 0.38,
                 "BLEU / ROUGE / BERTScore\nEmbedding Similarity",
                 size=10, color=BLACK, bold=True, align=PP_ALIGN.CENTER)
        add_down_arrow(slide, x + w / 2 - 0.17, y + 0.78, color=GRAY)
        add_round_rect(slide, x + 0.28, y + 1.14, w - 0.56, 0.52, LIGHT_BLUE, MID_BLUE, width=1.0)
        add_text(slide, x + 0.35, y + 1.24, w - 0.7, 0.26, "Text Similarity",
                 size=13, color=NAVY, bold=True, align=PP_ALIGN.CENTER)


def add_note_panel(slide, x, y, w, h):
    add_line(slide, x, y, x, y + h, color=RGBColor(181, 188, 198), width=1.0)
    add_circle_icon(slide, x + 0.45, y + 0.22, BLUE, kind="bang")
    add_text(slide, x + 0.98, y + 0.28, 1.6, 0.22, "Limitation", size=12, color=NAVY, bold=True)
    add_text(slide, x + 0.45, y + 0.72, w - 0.65, 0.85,
             "High text similarity does not\nguarantee that the generated\ndefinition is compatible with\nthe target ontology.",
             size=10, color=BLACK)


def add_advantage_panel(slide, x, y, w, h):
    add_line(slide, x, y, x, y + h, color=RGBColor(164, 174, 164), width=1.0)
    add_circle_icon(slide, x + 0.55, y + 0.30, MID_GREEN, kind="check")
    add_text(slide, x + 1.10, y + 0.38, 1.4, 0.25, "Advantage", size=12, color=GREEN, bold=True)
    points = [
        "Beyond surface similarity\nto semantic and structural\ncorrectness",
        "Better reflects the quality\nrequired by knowledge\nsystems",
        "Enables automatic detection\nand repair via QC workflow",
    ]
    for i, point in enumerate(points):
        py = y + 1.00 + i * 0.86
        add_circle_icon(slide, x + 0.35, py, MID_GREEN, kind="check")
        add_text(slide, x + 0.75, py + 0.02, w - 0.95, 0.55, point, size=9.5, color=BLACK)


def build():
    prs = Presentation()
    prs.slide_width = emu(SLIDE_W)
    prs.slide_height = emu(SLIDE_H)
    slide = prs.slides.add_slide(prs.slide_layouts[6])

    add_text(
        slide, 1.9, 0.10, 11.8, 0.56,
        "From Text Similarity to Knowledge Compatibility:\n"
        "A Two-Dimensional Evaluation Framework for LLM-Generated Ontology Definitions",
        size=17, color=BLACK, bold=True, align=PP_ALIGN.CENTER,
    )

    # Existing paradigm.
    add_round_rect(slide, 0.35, 1.18, 14.9, 2.38, WHITE, RGBColor(147, 166, 199), width=1.0)
    add_label(slide, 0.35, 0.92, 3.38, 0.40, "Existing Evaluation Paradigm", BLUE)
    add_doc_icon(slide, 0.78, 1.80, color=NAVY)
    add_text(slide, 1.58, 1.85, 1.90, 0.25, "Generated Definition", size=10.5, color=NAVY, bold=True)
    add_text(slide, 1.58, 2.15, 1.95, 0.74,
             "Anatomical entity that\nis part of the central\nnervous system ...",
             size=10, color=BLACK, italic=True)
    add_arrow(slide, 3.55, 2.32, 5.12, 2.32, color=GRAY, width=1.4, dash=True)
    add_similarity_box(slide, 5.10, 1.38, 3.15, 1.76, NAVY, WHITE, MID_BLUE, compact=False)
    add_arrow(slide, 8.25, 2.32, 9.25, 2.32, color=GRAY, width=1.4, dash=True)
    add_doc_icon(slide, 9.55, 1.80, color=NAVY)
    add_text(slide, 10.35, 1.85, 1.85, 0.25, "Reference Definition", size=10.5, color=NAVY, bold=True)
    add_text(slide, 10.35, 2.15, 1.95, 0.74,
             "Anatomical entity that\nis part of the central\nnervous system ...",
             size=10, color=BLACK, italic=True)
    add_note_panel(slide, 12.25, 1.45, 2.55, 1.78)

    # Middle question.
    add_line(slide, 0.35, 4.03, 3.45, 4.03, color=RGBColor(164, 172, 185), width=1.0)
    add_down_arrow(slide, 6.48, 3.65, color=BLUE)
    add_rich_text(slide, 3.70, 3.93, 7.25, 0.32, [
        {"text": "Missing Question:  ", "size": 11, "color": NAVY, "bold": True},
        {"text": "Can the generated content be accepted by the knowledge system?",
         "size": 11, "color": NAVY, "italic": True},
    ], align=PP_ALIGN.CENTER)
    add_line(slide, 11.20, 4.03, 15.25, 4.03, color=RGBColor(164, 172, 185), width=1.0)

    # Proposed paradigm.
    add_round_rect(slide, 0.35, 4.55, 14.9, 4.18, WHITE, RGBColor(112, 156, 117), width=1.0)
    add_label(slide, 0.35, 4.29, 3.38, 0.40, "Proposed Evaluation Paradigm", RGBColor(0, 137, 72))
    add_doc_icon(slide, 0.78, 5.12, color=GREEN)
    add_text(slide, 1.54, 5.16, 1.95, 0.25, "Generated Definition", size=10.5, color=GREEN, bold=True)
    add_text(slide, 1.54, 5.46, 1.95, 0.74,
             "Anatomical entity that\nis part of the central\nnervous system ...",
             size=10, color=BLACK, italic=True)
    add_line(slide, 3.55, 5.43, 3.55, 5.07, color=MID_GREEN, width=1.2, dash=True)
    add_arrow(slide, 3.55, 5.07, 4.95, 5.07, color=MID_GREEN, width=1.2, dash=True)
    add_similarity_box(slide, 4.95, 4.67, 3.35, 0.78, GREEN, LIGHT_GREEN, RGBColor(118, 158, 121), compact=True)
    add_arrow(slide, 9.25, 5.07, 8.30, 5.07, color=MID_GREEN, width=1.2, dash=True)
    add_line(slide, 9.25, 5.07, 9.25, 5.42, color=MID_GREEN, width=1.2, dash=True)
    add_doc_icon(slide, 9.55, 5.12, color=GREEN)
    add_text(slide, 10.35, 5.16, 1.85, 0.25, "Reference Definition", size=10.5, color=GREEN, bold=True)
    add_text(slide, 10.35, 5.46, 1.95, 0.74,
             "Anatomical entity that\nis part of the central\nnervous system ...",
             size=10, color=BLACK, italic=True)

    add_text(slide, 6.56, 5.58, 0.40, 0.36, "+", size=24, color=BLACK, bold=True,
             align=PP_ALIGN.CENTER)
    add_round_rect(slide, 4.18, 5.95, 4.86, 0.65, LIGHT_ORANGE, RGBColor(255, 128, 54), width=1.0)
    add_text(slide, 4.35, 6.07, 4.52, 0.20, "Knowledge Compatibility",
             size=12, color=ORANGE, bold=True, align=PP_ALIGN.CENTER)
    add_text(slide, 4.35, 6.34, 4.52, 0.16,
             "(Can the content be accepted by the ontology?)",
             size=8.5, color=BLACK, align=PP_ALIGN.CENTER)
    add_line(slide, 6.67, 6.60, 6.67, 6.92, color=RGBColor(255, 128, 54), width=1.2, dash=True)
    add_line(slide, 4.30, 6.92, 9.10, 6.92, color=RGBColor(255, 128, 54), width=1.2, dash=True)
    add_line(slide, 4.30, 6.92, 4.30, 7.13, color=RGBColor(255, 128, 54), width=1.2, dash=True)
    add_line(slide, 9.10, 6.92, 9.10, 7.13, color=RGBColor(255, 128, 54), width=1.2, dash=True)

    add_metric_card(
        slide, 2.70, 7.12, 3.45, 1.02, "Entity Compatibility",
        ["Entity grounding", "Relation resolution", "Entity existence"], icon_color=ORANGE
    )
    add_metric_card(
        slide, 7.40, 7.12, 3.80, 1.02, "Logical Compatibility",
        ["Ontology consistency", "Constraint satisfaction", "Reasoning validity"],
        icon_color=RGBColor(99, 123, 89), check=True
    )
    add_round_rect(slide, 3.92, 8.26, 0.92, 0.30, LIGHT_ORANGE, RGBColor(255, 128, 54), width=1.0)
    add_text(slide, 4.04, 8.31, 0.68, 0.16, "(EER)", size=9, color=ORANGE, bold=True,
             align=PP_ALIGN.CENTER)
    add_text(slide, 3.40, 8.61, 2.00, 0.20, "Entity Error Rate", size=10, color=ORANGE,
             bold=True, align=PP_ALIGN.CENTER)
    add_round_rect(slide, 8.78, 8.26, 0.92, 0.30, LIGHT_ORANGE, RGBColor(255, 128, 54), width=1.0)
    add_text(slide, 8.90, 8.31, 0.68, 0.16, "(LIR)", size=9, color=ORANGE, bold=True,
             align=PP_ALIGN.CENTER)
    add_text(slide, 7.95, 8.61, 2.60, 0.20, "Logical Inconsistency Rate", size=10,
             color=ORANGE, bold=True, align=PP_ALIGN.CENTER)

    add_advantage_panel(slide, 12.25, 5.12, 2.65, 3.35)

    # Caption and legend.
    add_rich_text(slide, 0.40, 8.87, 10.80, 0.44, [
        {"text": "Figure 1.  ", "size": 9.5, "color": BLACK, "bold": True},
        {"text": "From text similarity to knowledge compatibility. Existing evaluation metrics focus on text similarity between the generated and reference\n",
         "size": 9.5, "color": BLACK},
        {"text": "definitions. We propose a two-dimensional evaluation framework that additionally assesses knowledge compatibility from entity-level and\n",
         "size": 9.5, "color": BLACK},
        {"text": "logical-level perspectives, quantified by EER and LIR.",
         "size": 9.5, "color": BLACK},
    ])
    add_round_rect(slide, 12.23, 8.86, 3.02, 0.66, LIGHT_GRAY, RGBColor(194, 199, 209), width=0.8)
    add_rich_text(slide, 12.45, 9.02, 2.55, 0.36, [
        {"text": "EER: ", "size": 9, "color": BLACK, "bold": True},
        {"text": "Entity Error Rate\n", "size": 9, "color": BLACK},
        {"text": "LIR: ", "size": 9, "color": BLACK, "bold": True},
        {"text": "Logical Inconsistency Rate", "size": 9, "color": BLACK},
    ])

    OUT.parent.mkdir(parents=True, exist_ok=True)
    prs.save(OUT)
    print(OUT)


if __name__ == "__main__":
    build()


==> scripts/figure2_eer_results.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "a5117ba6",
   "metadata": {},
   "source": [
    "# Figure 2: Entity Error Rate Results\n",
    "\n",
    "This notebook regenerates `figures/eer_reduction.pdf` and `figures/eer_reduction.png` from the main Excel result workbook. The original workbook column `Hallucination Rate` is treated as Entity Error Rate (EER)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "4f5f37a2",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-07-05T10:52:35.304209Z",
     "iopub.status.busy": "2026-07-05T10:52:35.303983Z",
     "iopub.status.idle": "2026-07-05T10:52:35.835694Z",
     "shell.execute_reply": "2026-07-05T10:52:35.835267Z"
    }
   },
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "ROOT = Path.cwd()\n",
    "if not (ROOT / \"data\").exists():\n",
    "    ROOT = ROOT.parent\n",
    "\n",
    "DATA_PATH = ROOT / \"data\" / \"Incremental_Uberon_DO_2024_2025_random-sampling_existence_logic.xlsx\"\n",
    "FIG_DIR = ROOT / \"figures\"\n",
    "\n",
    "DATASET_LABELS = {\n",
    "    \"DO_2024\": \"DO\\n2024\",\n",
    "    \"DO_2025\": \"DO\\n2025\",\n",
    "    \"Uberon_2024\": \"Uberon\\n2024\",\n",
    "    \"Uberon_2025\": \"Uberon\\n2025\",\n",
    "    \"Uberon_strong_constraint\": \"Uberon\\nConstraint-Stress\",\n",
    "}\n",
    "\n",
    "DATASET_ORDER = [\n",
    "    \"DO_2024\",\n",
    "    \"DO_2025\",\n",
    "    \"Uberon_2024\",\n",
    "    \"Uberon_2025\",\n",
    "    \"Uberon_strong_constraint\",\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0d14a7f0",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-07-05T10:52:35.836899Z",
     "iopub.status.busy": "2026-07-05T10:52:35.836797Z",
     "iopub.status.idle": "2026-07-05T10:52:35.935053Z",
     "shell.execute_reply": "2026-07-05T10:52:35.934767Z"
    }
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Dataset</th>\n",
       "      <th>Model Family</th>\n",
       "      <th>Loop Setting</th>\n",
       "      <th>EER</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Uberon_strong_constraint</td>\n",
       "      <td>Qwen2.5-14B</td>\n",
       "      <td>Base, no loop</td>\n",
       "      <td>0.523124</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Uberon_strong_constraint</td>\n",
       "      <td>Qwen2.5-14B</td>\n",
       "      <td>Base, existence loop</td>\n",
       "      <td>0.024666</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Uberon_strong_constraint</td>\n",
       "      <td>Qwen2.5-14B</td>\n",
       "      <td>Base, all loops</td>\n",
       "      <td>0.024666</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Uberon_strong_constraint</td>\n",
       "      <td>Qwen2.5-14B</td>\n",
       "      <td>LoRA, no loop</td>\n",
       "      <td>0.402878</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Uberon_strong_constraint</td>\n",
       "      <td>Qwen2.5-14B</td>\n",
       "      <td>LoRA, existence loop</td>\n",
       "      <td>0.023638</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                    Dataset Model Family          Loop Setting       EER\n",
       "0  Uberon_strong_constraint  Qwen2.5-14B         Base, no loop  0.523124\n",
       "1  Uberon_strong_constraint  Qwen2.5-14B  Base, existence loop  0.024666\n",
       "2  Uberon_strong_constraint  Qwen2.5-14B       Base, all loops  0.024666\n",
       "3  Uberon_strong_constraint  Qwen2.5-14B         LoRA, no loop  0.402878\n",
       "4  Uberon_strong_constraint  Qwen2.5-14B  LoRA, existence loop  0.023638"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def load_results() -> pd.DataFrame:\n",
    "    records = []\n",
    "    xls = pd.ExcelFile(DATA_PATH)\n",
    "    for sheet in xls.sheet_names:\n",
    "        raw = pd.read_excel(DATA_PATH, sheet_name=sheet, header=None)\n",
    "        header = raw.iloc[3].tolist()\n",
    "        for _, row in raw.iloc[4:].iterrows():\n",
    "            first = row.iloc[0]\n",
    "            if pd.isna(first):\n",
    "                continue\n",
    "            item = dict(zip(header, row.tolist()))\n",
    "            item[\"Dataset\"] = sheet\n",
    "            model_name = str(item.get(\"Def Gen Model\", \"\"))\n",
    "            if \"Qwen2.5-14B\" in model_name:\n",
    "                item[\"Model Family\"] = \"Qwen2.5-14B\"\n",
    "            elif \"Llama-3.1-8B\" in model_name:\n",
    "                item[\"Model Family\"] = \"Llama-3.1-8B\"\n",
    "            else:\n",
    "                continue\n",
    "            records.append(item)\n",
    "\n",
    "    df = pd.DataFrame(records)\n",
    "    df = df.rename(\n",
    "        columns={\n",
    "            \"avg_bleu(2)\": \"BLEU-2\",\n",
    "            \"avg_bleu（2）\": \"BLEU-2\",\n",
    "            \"Hallucination Rate\": \"EER\",\n",
    "            \"Logic Error Rate\": \"LIR\",\n",
    "        }\n",
    "    )\n",
    "    for col in [\"EER\", \"LIR\"]:\n",
    "        df[col] = pd.to_numeric(df[col], errors=\"coerce\")\n",
    "    df[\"Dataset Label\"] = df[\"Dataset\"].map(DATASET_LABELS)\n",
    "    df[\"Loop Setting\"] = df[\"Group\"].map(\n",
    "        {\n",
    "            \"Base model no loop\": \"Base, no loop\",\n",
    "            \"Base model with Existence loop\": \"Base, existence loop\",\n",
    "            \"Base model with all loop\": \"Base, all loops\",\n",
    "            \"Fine-tuning model no loop\": \"LoRA, no loop\",\n",
    "            \"Fine-tuning model with Existence loop\": \"LoRA, existence loop\",\n",
    "            \"Fine-tuning model withExistence loop\": \"LoRA, existence loop\",\n",
    "            \"Fine-tuning model with all loop\": \"LoRA, all loops\",\n",
    "        }\n",
    "    )\n",
    "    return df\n",
    "\n",
    "results = load_results()\n",
    "results[[\"Dataset\", \"Model Family\", \"Loop Setting\", \"EER\"]].head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "0e7b07ed",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-07-05T10:52:35.936061Z",
     "iopub.status.busy": "2026-07-05T10:52:35.935976Z",
     "iopub.status.idle": "2026-07-05T10:52:36.216038Z",
     "shell.execute_reply": "2026-07-05T10:52:36.215621Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1280x440 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "settings = [\n",
    "    (\"Base, no loop\", \"#46788E\"),\n",
    "    (\"Base, existence loop\", \"#78B7C9\"),\n",
    "    (\"LoRA, no loop\", \"#E58B7B\"),\n",
    "    (\"LoRA, existence loop\", \"#97B319\"),\n",
    "]\n",
    "\n",
    "fig, axes = plt.subplots(1, 2, figsize=(12.8, 4.4), sharey=True)\n",
    "x = np.arange(len(DATASET_ORDER))\n",
    "width = 0.18\n",
    "offsets = np.linspace(-1.5 * width, 1.5 * width, len(settings))\n",
    "\n",
    "for ax, model in zip(axes, [\"Qwen2.5-14B\", \"Llama-3.1-8B\"]):\n",
    "    part = results[results[\"Model Family\"] == model]\n",
    "    for offset, (setting, color) in zip(offsets, settings):\n",
    "        values = []\n",
    "        for dataset in DATASET_ORDER:\n",
    "            match = part[(part[\"Dataset\"] == dataset) & (part[\"Loop Setting\"] == setting)]\n",
    "            values.append(match[\"EER\"].iloc[0] * 100 if len(match) else np.nan)\n",
    "        ax.bar(\n",
    "            x + offset,\n",
    "            values,\n",
    "            width=width,\n",
    "            label=setting,\n",
    "            color=color,\n",
    "            edgecolor=\"white\",\n",
    "            linewidth=0.6,\n",
    "        )\n",
    "    ax.set_title(model, fontsize=16, weight=\"bold\")\n",
    "    ax.set_xticks(x)\n",
    "    ax.set_xticklabels([DATASET_LABELS[d] for d in DATASET_ORDER], fontsize=12)\n",
    "    ax.tick_params(axis=\"y\", labelsize=12)\n",
    "    ax.grid(axis=\"y\", linestyle=\"--\", linewidth=0.6, alpha=0.45)\n",
    "    ax.set_axisbelow(True)\n",
    "    ax.spines[[\"top\", \"right\"]].set_visible(False)\n",
    "\n",
    "axes[0].set_ylabel(\"Entity Error Rate (EER, %)\", fontsize=14)\n",
    "handles, labels = axes[0].get_legend_handles_labels()\n",
    "fig.legend(handles, labels, loc=\"upper center\", ncol=4, frameon=False, fontsize=12)\n",
    "fig.tight_layout(rect=(0, 0, 1, 0.90))\n",
    "\n",
    "FIG_DIR.mkdir(exist_ok=True)\n",
    "fig.savefig(FIG_DIR / \"eer_reduction.pdf\", bbox_inches=\"tight\")\n",
    "fig.savefig(FIG_DIR / \"eer_reduction.png\", dpi=300, bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> scripts/plot_definition_coverage.py <==
from __future__ import annotations

from pathlib import Path

import matplotlib.pyplot as plt


ROOT = Path(__file__).resolve().parents[1]
FIGURE_DIR = ROOT / "figures"


DATA = {
    "DO": {
        "2023 defined": 9093,
        "2024 newly defined": 288 + 38,
        "2025 newly defined": 273 + 32,
        "2025 undefined": 2287,
    },
    "Uberon": {
        "2023 defined": 11770,
        "2024 newly defined": 105 + 3,
        "2025 newly defined": 119 + 3,
        "2025 undefined": 2734,
    },
}

COLORS = {
    "2023 defined": "#46788E",
    "2024 newly defined": "#78B7C9",
    "2025 newly defined": "#F6E093",
    "2025 undefined": "#E58B7B",
}


def main() -> None:
    FIGURE_DIR.mkdir(parents=True, exist_ok=True)

    categories = list(COLORS)
    ontologies = ["DO", "Uberon"]
    y_positions = [1, 0]

    fig, ax = plt.subplots(figsize=(8.2, 2.8))

    for ontology, y in zip(ontologies, y_positions):
        left = 0
        total = sum(DATA[ontology].values())
        for category_index, category in enumerate(categories):
            value = DATA[ontology][category]
            ax.barh(
                y,
                value,
                left=left,
                height=0.48,
                color=COLORS[category],
                edgecolor="white",
                linewidth=1.2,
            )
            if category in {"2023 defined", "2025 undefined"}:
                ax.text(
                    left + value / 2,
                    y,
                    f"{value:,}",
                    ha="center",
                    va="center",
                    fontsize=8,
                    color="#1f2937",
                )
            else:
                x_center = left + value / 2
                x_text = x_center + (-total * 0.035 if category_index == 1 else total * 0.035)
                y_text = y + 0.38
                ax.annotate(
                    f"{value:,}",
                    xy=(x_center, y + 0.25),
                    xytext=(x_text, y_text),
                    ha="center",
                    va="bottom",
                    fontsize=7.5,
                    color="#1f2937",
                    arrowprops={
                        "arrowstyle": "-",
                        "color": "#6b7280",
                        "lw": 0.7,
                        "shrinkA": 0,
                        "shrinkB": 0,
                    },
                )
            left += value

    ax.set_yticks(y_positions)
    ax.set_yticklabels(ontologies, fontsize=10, fontweight="bold")
    ax.set_xlabel("Number of active terms", fontsize=9)
    ax.set_xlim(0, max(sum(row.values()) for row in DATA.values()) * 1.06)
    ax.set_ylim(-0.45, 1.7)
    ax.tick_params(axis="x", labelsize=8)
    ax.tick_params(axis="y", length=0)
    ax.grid(axis="x", color="#e5e7eb", linewidth=0.8)
    ax.set_axisbelow(True)
    for spine in ["top", "right", "left"]:
        ax.spines[spine].set_visible(False)
    ax.spines["bottom"].set_color("#9ca3af")

    handles = [
        plt.Rectangle((0, 0), 1, 1, color=COLORS[category])
        for category in categories
    ]
    labels = [
        "Defined in 2023",
        "Newly defined in 2024",
        "Newly defined in 2025",
        "Still undefined in 2025",
    ]
    ax.legend(
        handles,
        labels,
        loc="upper center",
        bbox_to_anchor=(0.5, 1.28),
        ncol=4,
        frameon=False,
        fontsize=8,
        handlelength=1.2,
        columnspacing=1.2,
    )

    fig.tight_layout(pad=0.8)
    fig.savefig(FIGURE_DIR / "definition_coverage.pdf", bbox_inches="tight")
    fig.savefig(FIGURE_DIR / "definition_coverage.png", dpi=300, bbox_inches="tight")


if __name__ == "__main__":
    main()


==> scripts/update_axiom_extractor_tables.py <==
from pathlib import Path

import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
DATA_PATH = ROOT / "data" / "axiom_extractor_model_performance_summary.xlsx"

TEST_TABLE = ROOT / "tables" / "axiom_extractor_test_performance.tex"
EVAL_TABLE = ROOT / "tables" / "axiom_extractor_validation_performance.tex"


TEST_SET_LABELS = {
    "Strong constraint subset": "Constraint-Stress",
    "2024 incremental": "2024",
    "2025 incremental": "2025",
}

EVAL_SET_LABELS = {
    "exclude-strong relationship axiom extraction eval split": "Uberon eval",
    "2023 axiom extraction eval split": "DO eval",
}


def escape_latex(value: object) -> str:
    text = str(value)
    for old, new in [
        ("\\", r"\textbackslash{}"),
        ("&", r"\&"),
        ("%", r"\%"),
        ("$", r"\$"),
        ("#", r"\#"),
        ("_", r"\_"),
        ("{", r"\{"),
        ("}", r"\}"),
    ]:
        text = text.replace(old, new)
    return text


def short_model_name(value: object) -> str:
    text = str(value)
    text = text.replace("-Instruct", "")
    return text


def fmt(value: object) -> str:
    if pd.isna(value):
        return "--"
    if isinstance(value, (int, float)):
        return f"{float(value):.3f}"
    return escape_latex(value)


def fmt_metric(value: object, bold: bool = False) -> str:
    rendered = fmt(value)
    if bold and rendered != "--":
        return f"\\textbf{{{rendered}}}"
    return rendered


def write_table(
    df: pd.DataFrame,
    output_path: Path,
    caption_lines: list[str],
    label: str,
    dataset_col: str,
    dataset_labels: dict[str, str],
    bold_base_lora_pairs: bool = False,
) -> None:
    cols = [
        "Ontology",
        dataset_col,
        "Model family",
        "Axiom extractor",
        "count",
        "parse_rate",
        "exact_match",
        "pair_precision",
        "pair_recall",
        "pair_f1",
        "predicate_accuracy",
        "object_accuracy",
        "hit_rate",
    ]
    metric_cols = [
        "parse_rate",
        "exact_match",
        "pair_precision",
        "pair_recall",
        "pair_f1",
        "predicate_accuracy",
        "object_accuracy",
        "hit_rate",
    ]
    bold_lookup: set[tuple[int, str]] = set()
    if bold_base_lora_pairs:
        grouped = df.groupby(["Ontology", dataset_col, "Model family"], sort=False)
        for _, group in grouped:
            if len(group) != 2:
                continue
            for metric_col in metric_cols:
                values = group[metric_col]
                if values.isna().any():
                    continue
                max_value = values.max()
                if (values == max_value).sum() != 1:
                    continue
                bold_lookup.add((values.idxmax(), metric_col))

    lines = [
        r"\begin{table}[ht]",
        r"    \centering",
        r"    \scriptsize",
        *caption_lines,
        rf"    \label{{{label}}}",
        r"    \setlength{\tabcolsep}{2.2pt}",
        r"    \resizebox{\linewidth}{!}{%",
        r"    \begin{tabular}{llllccccccccc}",
        r"        \toprule",
        r"        Ontology & Setting & Model & Extractor & $n$ & Parse & Exact & Pair P & Pair R & Pair F1 & Pred. Acc. & Obj. Acc. & Hit \\",
        r"        \midrule",
    ]
    previous_group = None
    for row_index, row in df[cols].iterrows():
        group = (row["Ontology"], row[dataset_col])
        if previous_group is not None and group != previous_group:
            lines.append(r"        \midrule")
        previous_group = group
        setting = dataset_labels.get(str(row[dataset_col]), str(row[dataset_col]))
        values = [
            escape_latex(row["Ontology"]),
            escape_latex(setting),
            escape_latex(short_model_name(row["Model family"])),
            escape_latex(row["Axiom extractor"].replace(" fine-tuned", "")),
            str(int(row["count"])),
            fmt_metric(row["parse_rate"], (row_index, "parse_rate") in bold_lookup),
            fmt_metric(row["exact_match"], (row_index, "exact_match") in bold_lookup),
            fmt_metric(row["pair_precision"], (row_index, "pair_precision") in bold_lookup),
            fmt_metric(row["pair_recall"], (row_index, "pair_recall") in bold_lookup),
            fmt_metric(row["pair_f1"], (row_index, "pair_f1") in bold_lookup),
            fmt_metric(row["predicate_accuracy"], (row_index, "predicate_accuracy") in bold_lookup),
            fmt_metric(row["object_accuracy"], (row_index, "object_accuracy") in bold_lookup),
            fmt_metric(row["hit_rate"], (row_index, "hit_rate") in bold_lookup),
        ]
        lines.append("        " + " & ".join(values) + r" \\")
    lines.extend(
        [
            r"        \bottomrule",
            r"    \end{tabular}}",
            r"\end{table}",
        ]
    )
    output_path.write_text("\n".join(lines) + "\n")


def main() -> None:
    workflow = pd.read_excel(DATA_PATH, sheet_name="WorkflowNoLoop")
    fine_tune_eval = pd.read_excel(DATA_PATH, sheet_name="FineTuneEval")
    workflow["_ontology_order"] = workflow["Ontology"].map({"DO": 0, "Uberon": 1})
    workflow["_setting_order"] = workflow["Test set"].map(
        {
            "2024 incremental": 0,
            "2025 incremental": 1,
            "Strong constraint subset": 2,
        }
    )
    workflow["_model_order"] = workflow["Model family"].map(
        {
            "Qwen2.5-14B-Instruct": 0,
            "Llama-3.1-8B-Instruct": 1,
        }
    )
    workflow["_extractor_order"] = workflow["Axiom extractor"].map(
        {"Base + few-shot": 0, "LoRA fine-tuned": 1}
    )
    workflow = workflow.sort_values(
        ["_ontology_order", "_setting_order", "_model_order", "_extractor_order"]
    )

    write_table(
        workflow,
        TEST_TABLE,
        [
            r"    \caption{Axiom-extractor performance on test-set no-loop workflow",
            r"    outputs.  Base rows use five-shot prompting, whereas LoRA rows use",
            r"    the fine-tuned axiom extractor.  Predicate and object strings are",
            r"    normalized before comparison; bold marks the higher score within",
            r"    each Base/LoRA pair.}",
        ],
        "tab:result:axiom_extractor_test",
        "Test set",
        TEST_SET_LABELS,
        bold_base_lora_pairs=True,
    )
    write_table(
        fine_tune_eval,
        EVAL_TABLE,
        [
            r"    \caption{Axiom-extractor performance on validation splits used",
            r"    during LoRA training.  The table evaluates whether the fine-tuned",
            r"    extractor learned to produce parseable and reference-compatible",
            r"    relationship axioms before being used in the workflow.}",
        ],
        "tab:app:axiom_extractor_validation",
        "Train/eval dataset",
        EVAL_SET_LABELS,
    )

    print(TEST_TABLE)
    print(EVAL_TABLE)


if __name__ == "__main__":
    main()


==> scripts/update_do_input_ablation_table.py <==
from pathlib import Path

import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
DATA_PATH = ROOT / "data" / "Exp_DO.xlsx"
OUTPUT_PATH = ROOT / "tables" / "do_definition_input_ablation.tex"

SETTING_LABELS = {
    "full fields": "Full fields",
    '"no-id"': "No ID",
    '"no-id-synonyms"': "No ID/synonyms",
    '"no-id-parents"': "No ID/parents",
    '"no-id-subsets"': "No ID/subsets",
}

FIELD_LABELS = {
    "full fields": "id, name, synonyms, parents, subsets",
    '"no-id"': "name, synonyms, parents, subsets",
    '"no-id-synonyms"': "name, parents, subsets",
    '"no-id-parents"': "name, synonyms, subsets",
    '"no-id-subsets"': "name, synonyms, parents",
}


def escape_latex(value: object) -> str:
    text = str(value)
    for old, new in [
        ("\\", r"\textbackslash{}"),
        ("&", r"\&"),
        ("%", r"\%"),
        ("$", r"\$"),
        ("#", r"\#"),
        ("_", r"\_"),
        ("{", r"\{"),
        ("}", r"\}"),
    ]:
        text = text.replace(old, new)
    return text


def load_rows() -> list[dict[str, object]]:
    raw = pd.read_excel(DATA_PATH, sheet_name="ablation_def-gen_input", header=None)
    rows = []
    current_test = None
    for _, row in raw.iterrows():
        first = row.iloc[0]
        if first in (2024, 2025):
            current_test = f"DO {int(first)}"
            continue
        if current_test is None or pd.isna(first) or pd.isna(row.iloc[1]):
            continue
        setting = str(first)
        rows.append(
            {
                "test": current_test,
                "setting": SETTING_LABELS.get(setting, setting.strip('"')),
                "fields": FIELD_LABELS.get(setting, ""),
                "token_f1": float(row.iloc[1]),
                "rouge_l": float(row.iloc[2]),
                "bleu_2": float(row.iloc[3]),
                "bert_f1": float(row.iloc[4]),
                "cosine": float(row.iloc[5]),
            }
        )
    return rows


def fmt(value: float) -> str:
    return f"{value:.3f}"


def fmt_metric(row: dict[str, object], metric: str, best_by_test: dict[str, dict[str, float]]) -> str:
    rendered = fmt(row[metric])
    if abs(float(row[metric]) - best_by_test[row["test"]][metric]) < 1e-12:
        return f"\\textbf{{{rendered}}}"
    return rendered


def main() -> None:
    rows = load_rows()
    metrics = ["token_f1", "rouge_l", "bleu_2", "bert_f1", "cosine"]
    best_by_test = {}
    for row in rows:
        best_by_test.setdefault(row["test"], {metric: float("-inf") for metric in metrics})
        for metric in metrics:
            best_by_test[row["test"]][metric] = max(
                best_by_test[row["test"]][metric],
                float(row[metric]),
            )
    lines = [
        r"\begin{table}[ht]",
        r"    \centering",
        r"    \scriptsize",
        r"    \caption{Input-field ablation for DO definition generation using",
        r"    the fine-tuned Qwen2.5-14B-Instruct model.  Full fields include",
        r"    id, name, synonyms, parents, and subsets; each ablation removes",
        r"    the listed field or fields from the input.  Bold marks the best",
        r"    score within each test set.}",
        r"    \label{tab:result:do_input_ablation}",
        r"    \setlength{\tabcolsep}{2.6pt}",
        r"    \resizebox{\linewidth}{!}{%",
        r"    \begin{tabular}{lllccccc}",
        r"        \toprule",
        r"        Test set & Input setting & Input fields & Token F1 & ROUGE-L & BLEU-2 & BERT-F1 & Cosine \\",
        r"        \midrule",
    ]
    previous_test = None
    for row in rows:
        if previous_test is not None and row["test"] != previous_test:
            lines.append(r"        \midrule")
        previous_test = row["test"]
        lines.append(
            "        "
            + " & ".join(
                [
                    escape_latex(row["test"]),
                    escape_latex(row["setting"]),
                    escape_latex(row["fields"]),
                    fmt_metric(row, "token_f1", best_by_test),
                    fmt_metric(row, "rouge_l", best_by_test),
                    fmt_metric(row, "bleu_2", best_by_test),
                    fmt_metric(row, "bert_f1", best_by_test),
                    fmt_metric(row, "cosine", best_by_test),
                ]
            )
            + r" \\"
        )
    lines.extend(
        [
            r"        \bottomrule",
            r"    \end{tabular}}",
            r"\end{table}",
        ]
    )
    OUTPUT_PATH.write_text("\n".join(lines) + "\n")
    print(OUTPUT_PATH)


if __name__ == "__main__":
    main()


==> scripts/update_do_model_selection_table.py <==
from pathlib import Path

import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
DATA_PATH = ROOT / "data" / "Exp_DO.xlsx"
OUTPUT_PATH = ROOT / "tables" / "do_definition_model_selection.tex"

CUTOFFS = {
    "Llama-3.1-8B": "2023.12",
    "Llama-3.1-8B-Instruct": "2023.12",
    "Qwen2.5-7B-Instruct": "not reported; card Jan. 2025",
    "Qwen2.5-14B-Instruct": "not reported; card Jan. 2025",
    "DeepSeek-R1-Distill-Llama-70B": "not reported; card Jan. 2025",
    "gpt-oss-20b": "not reported; card Aug. 2025",
}

PARAMETER_SIZE_B = {
    "Qwen2.5-7B-Instruct": 7,
    "Llama-3.1-8B": 8,
    "Llama-3.1-8B-Instruct": 8,
    "Qwen2.5-14B-Instruct": 14,
    "gpt-oss-20b": 20,
    "DeepSeek-R1-Distill-Llama-70B": 70,
}


def escape_latex(value: object) -> str:
    text = str(value)
    for old, new in [
        ("\\", r"\textbackslash{}"),
        ("&", r"\&"),
        ("%", r"\%"),
        ("$", r"\$"),
        ("#", r"\#"),
        ("_", r"\_"),
        ("{", r"\{"),
        ("}", r"\}"),
    ]:
        text = text.replace(old, new)
    return text


def short_model_name(model: str) -> str:
    model = model.replace("meta-llama/", "")
    model = model.replace("Qwen/", "")
    model = model.replace("deepseek-ai/", "")
    model = model.replace("openai/", "")
    return model


def cutoff_for(model: str, raw_cutoff: object) -> str:
    short_name = short_model_name(model)
    if pd.notna(raw_cutoff):
        if isinstance(raw_cutoff, float):
            return f"{raw_cutoff:.2f}".rstrip("0").rstrip(".")
        raw_text = str(raw_cutoff)
        if "2025.1" in raw_text:
            return "not reported; card Jan. 2025"
        if "2025.8" in raw_text:
            return "not reported; card Aug. 2025"
        return raw_text
    base_name = short_name.removeprefix("FT-")
    return CUTOFFS.get(base_name, "--")


def load_rows() -> list[dict[str, object]]:
    raw = pd.read_excel(DATA_PATH, sheet_name="def-gen_model", header=None)
    rows = []
    current_test = None
    for _, row in raw.iterrows():
        first = row.iloc[0]
        if first in (2024, 2025):
            current_test = f"DO {int(first)}"
            continue
        if current_test is None or pd.isna(first):
            continue
        if pd.isna(row.iloc[2]):
            continue
        model = str(first)
        short_name = short_model_name(model)
        base_name = short_name.removeprefix("FT-")
        rows.append(
            {
                "test": current_test,
                "model": short_name,
                "setting": "FT" if short_name.startswith("FT-") else "Base",
                "size_b": PARAMETER_SIZE_B.get(base_name, float("inf")),
                "cutoff": cutoff_for(model, row.iloc[1]),
                "token_f1": float(row.iloc[2]),
                "rouge_l": float(row.iloc[3]),
                "bleu_2": float(row.iloc[4]),
                "bert_f1": float(row.iloc[5]),
                "cosine": float(row.iloc[6]),
            }
        )
    rows.sort(
        key=lambda item: (
            item["test"],
            0 if item["setting"] == "Base" else 1,
            item["size_b"],
            item["model"],
        )
    )
    return rows


def render_value(value: float) -> str:
    return f"{value:.3f}"


def render_metric(row: dict[str, object], metric: str, best_by_test: dict[str, dict[str, float]]) -> str:
    rendered = render_value(row[metric])
    if abs(float(row[metric]) - best_by_test[row["test"]][metric]) < 1e-12:
        return f"\\textbf{{{rendered}}}"
    return rendered


def main() -> None:
    rows = load_rows()
    metrics = ["token_f1", "rouge_l", "bleu_2", "bert_f1", "cosine"]
    best_by_test = {}
    for row in rows:
        best_by_test.setdefault(row["test"], {metric: float("-inf") for metric in metrics})
        for metric in metrics:
            best_by_test[row["test"]][metric] = max(
                best_by_test[row["test"]][metric],
                float(row[metric]),
            )
    lines = [
        r"\begin{table}[ht]",
        r"    \centering",
        r"    \scriptsize",
        r"    \caption{Definition-generation model selection on DO release-based",
        r"    test sets.  FT-prefixed models are evaluated after fine-tuning;",
        r"    other models are evaluated by direct base-model inference.  The",
        r"    knowledge-cutoff column is included as a data-leakage reference;",
        r"    bold marks the best score within each test set.}",
        r"    \label{tab:result:do_model_selection}",
        r"    \setlength{\tabcolsep}{2.5pt}",
        r"    \resizebox{\linewidth}{!}{%",
        r"    \begin{tabular}{lllccccc}",
        r"        \toprule",
        r"        Test set & Model & Knowledge cutoff & Token F1 & ROUGE-L & BLEU-2 & BERT-F1 & Cosine \\",
        r"        \midrule",
    ]
    previous_test = None
    for row in rows:
        if previous_test is not None and row["test"] != previous_test:
            lines.append(r"        \midrule")
        previous_test = row["test"]
        lines.append(
            "        "
            + " & ".join(
                [
                    escape_latex(row["test"]),
                    escape_latex(row["model"]),
                    escape_latex(row["cutoff"]),
                    render_metric(row, "token_f1", best_by_test),
                    render_metric(row, "rouge_l", best_by_test),
                    render_metric(row, "bleu_2", best_by_test),
                    render_metric(row, "bert_f1", best_by_test),
                    render_metric(row, "cosine", best_by_test),
                ]
            )
            + r" \\"
        )
    lines.extend(
        [
            r"        \bottomrule",
            r"    \end{tabular}}",
            r"\end{table}",
        ]
    )
    OUTPUT_PATH.write_text("\n".join(lines) + "\n")
    print(OUTPUT_PATH)


if __name__ == "__main__":
    main()


==> scripts/update_main_results.py <==
from pathlib import Path

import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
DATA_PATH = ROOT / "data" / "Incremental_Uberon_DO_2024_2025_random-sampling_existence_logic.xlsx"
DATASET_LABELS = {
    "DO_2024": "DO 2024",
    "DO_2025": "DO 2025",
    "Uberon_2024": "Uberon 2024",
    "Uberon_2025": "Uberon 2025",
    "Uberon_strong_constraint": "Uberon-Constraint-Stress",
}

DATASET_ORDER = [
    "DO_2024",
    "DO_2025",
    "Uberon_2024",
    "Uberon_2025",
    "Uberon_strong_constraint",
]

LIR_DATASET_ORDER = [
    "Uberon_2024",
    "Uberon_2025",
    "Uberon_strong_constraint",
]

MODELS = ["Qwen2.5-14B", "Llama-3.1-8B"]


def load_results() -> pd.DataFrame:
    records = []
    xls = pd.ExcelFile(DATA_PATH)
    for sheet in xls.sheet_names:
        raw = pd.read_excel(DATA_PATH, sheet_name=sheet, header=None)
        header = raw.iloc[3].tolist()
        for _, row in raw.iloc[4:].iterrows():
            first = row.iloc[0]
            if pd.isna(first):
                continue
            item = dict(zip(header, row.tolist()))
            item["EER Real Count"] = row.iloc[13]
            item["LIR Real Count"] = row.iloc[15]
            item["Dataset"] = sheet
            model_name = str(item.get("Def Gen Model", ""))
            if "Qwen2.5-14B" in model_name:
                item["Model Family"] = "Qwen2.5-14B"
            elif "Llama-3.1-8B" in model_name:
                item["Model Family"] = "Llama-3.1-8B"
            else:
                continue
            records.append(item)

    df = pd.DataFrame(records)
    df = df.rename(
        columns={
            "avg_bleu(2)": "BLEU-2",
            "avg_bleu（2）": "BLEU-2",
            "Hallucination Rate": "EER",
            "Logic Error Rate": "LIR",
        }
    )
    numeric_cols = [
        "avg_token_f1",
        "avg_rougeL",
        "BLEU-2",
        "avg_bert_f1",
        "avg_cosine_similarity",
        "EER",
        "LIR",
    ]
    for col in numeric_cols:
        df[col] = pd.to_numeric(df[col], errors="coerce")
    df["Dataset Label"] = df["Dataset"].map(DATASET_LABELS)
    df["Loop Setting"] = df["Group"].map(
        {
            "Base model no loop": "Base, no loop",
            "Base model with Existence loop": "Base, existence loop",
            "Base model with all loop": "Base, all loops",
            "Fine-tuning model no loop": "LoRA, no loop",
            "Fine-tuning model with Existence loop": "LoRA, existence loop",
            "Fine-tuning model withExistence loop": "LoRA, existence loop",
            "Fine-tuning model with all loop": "LoRA, all loops",
        }
    )
    return df


def save_summary_csv(df: pd.DataFrame) -> None:
    keep = [
        "Dataset",
        "Model Family",
        "Loop Setting",
        "avg_token_f1",
        "avg_rougeL",
        "BLEU-2",
        "avg_bert_f1",
        "avg_cosine_similarity",
        "EER",
        "LIR",
        "EER Real Count",
        "LIR Real Count",
    ]
    df[keep].to_csv(ROOT / "data" / "main_results_long.csv", index=False)


def save_lir_table(df: pd.DataFrame) -> None:
    rows = [
        ("Qwen2.5-14B", "Base, existence loop"),
        ("Qwen2.5-14B", "Base, all loops"),
        ("Qwen2.5-14B", "LoRA, existence loop"),
        ("Qwen2.5-14B", "LoRA, all loops"),
        ("Llama-3.1-8B", "Base, existence loop"),
        ("Llama-3.1-8B", "Base, all loops"),
        ("Llama-3.1-8B", "LoRA, existence loop"),
        ("Llama-3.1-8B", "LoRA, all loops"),
    ]
    lines = [
        r"\begin{table}[ht]",
        r"    \centering",
        r"    \caption{Logical Inconsistency Rate (LIR) after entity-existence",
        r"    repair.  The comparison is between existence-loop and all-loop",
        r"    settings; all-loop adds the logical repair loop on top of the",
        r"    existence-loop setting, so both share the same entity-grounded",
        r"    candidate pool.",
        r"    Real count reports the number of inconsistent candidates over the",
        r"    number of entity-grounded candidates.  Bold all-loop values indicate",
        r"    a lower LIR than the paired existence-loop setting.}",
        r"    \label{tab:result:lir}",
        r"    \setlength{\tabcolsep}{4pt}",
        r"    \begin{tabular}{lllcc}",
        r"        \toprule",
        r"        Test setting & Model & Loop setting & LIR \(\downarrow\) & Real count \\",
        r"        \midrule",
    ]
    for dataset_i, dataset in enumerate(LIR_DATASET_ORDER):
        if dataset_i:
            lines.append(r"        \midrule")
        for model, setting in rows:
            match = df[
                (df["Model Family"] == model)
                & (df["Loop Setting"] == setting)
                & (df["Dataset"] == dataset)
            ]
            if match.empty:
                continue
            row = match.iloc[0]
            lir_value = float(row["LIR"])
            bold_all_loop = False
            if setting.endswith("all loops"):
                paired_setting = setting.replace("all loops", "existence loop")
                paired = df[
                    (df["Model Family"] == model)
                    & (df["Loop Setting"] == paired_setting)
                    & (df["Dataset"] == dataset)
                ]
                if not paired.empty:
                    paired_lir = float(paired.iloc[0]["LIR"])
                    bold_all_loop = lir_value < paired_lir
            lir_text = f"{lir_value * 100:.2f}\\%"
            real_count_text = str(row["LIR Real Count"])
            if bold_all_loop:
                lir_text = f"\\textbf{{{lir_text}}}"
                real_count_text = f"\\textbf{{{real_count_text}}}"
            lines.append(
                "        "
                + " & ".join(
                    [
                        DATASET_LABELS[dataset],
                        model,
                        setting,
                        lir_text,
                        real_count_text,
                    ]
                )
                + r" \\"
            )
    lines.extend(
        [
            r"        \bottomrule",
            r"    \end{tabular}",
            r"\end{table}",
        ]
    )
    (ROOT / "tables" / "lir_results.tex").write_text("\n".join(lines) + "\n")


def bold_value(value: float, bold: bool) -> str:
    rendered = f"{value:.3f}"
    return f"\\textbf{{{rendered}}}" if bold else rendered


def heatmap_value(value: float, lower_is_better: bool = False) -> str:
    shading_value = 1 - value if lower_is_better else value
    intensity = max(5, min(65, round(5 + 80 * shading_value)))
    return f"\\cellcolor{{MetricBlue!{intensity}}}{value:.3f}"


def save_text_generation_table(
    df: pd.DataFrame,
    output_path: Path,
    pairs: list[tuple[str, str]],
    caption_lines: list[str],
    label: str,
) -> None:
    metrics = [
        "avg_token_f1",
        "avg_rougeL",
        "BLEU-2",
        "avg_bert_f1",
        "avg_cosine_similarity",
    ]
    lines = [
        r"\begin{table}[ht]",
        r"    \centering",
        r"    \scriptsize",
        *caption_lines,
        rf"    \label{{{label}}}",
        r"    \setlength{\tabcolsep}{3pt}",
        r"    \resizebox{\linewidth}{!}{%",
        r"    \begin{tabular}{lllccccc}",
        r"        \toprule",
        r"        Test setting & Model & Loop setting & Token F1 & ROUGE-L & BLEU-2 & BERT-F1 & Cosine \\",
        r"        \midrule",
    ]
    for dataset_i, dataset in enumerate(DATASET_ORDER):
        if dataset_i:
            lines.append(r"        \midrule")
        for model in MODELS:
            for no_loop, existence_loop in pairs:
                base_filter = (df["Model Family"] == model) & (df["Dataset"] == dataset)
                no_row = df[base_filter & (df["Loop Setting"] == no_loop)].iloc[0]
                ex_row = df[base_filter & (df["Loop Setting"] == existence_loop)].iloc[0]
                no_values = []
                ex_values = []
                for metric in metrics:
                    no_value = float(no_row[metric])
                    ex_value = float(ex_row[metric])
                    no_values.append(bold_value(no_value, no_value > ex_value))
                    ex_values.append(bold_value(ex_value, ex_value >= no_value))
                lines.append(
                    "        "
                    + " & ".join([DATASET_LABELS[dataset], model, no_loop, *no_values])
                    + r" \\"
                )
                lines.append(
                    "        "
                    + " & ".join([DATASET_LABELS[dataset], model, existence_loop, *ex_values])
                    + r" \\"
                )
    lines.extend(
        [
            r"        \bottomrule",
            r"    \end{tabular}}",
            r"\end{table}",
        ]
    )
    output_path.write_text("\n".join(lines) + "\n")


def save_text_generation_heatmap_table(
    df: pd.DataFrame,
    output_path: Path,
    pairs: list[tuple[str, str]],
    caption_lines: list[str],
    label: str,
    include_eer: bool = False,
) -> None:
    metric_columns = [
        ("avg_token_f1", r"Token F1 \(\uparrow\)", False),
        ("avg_rougeL", r"ROUGE-L \(\uparrow\)", False),
        ("BLEU-2", r"BLEU-2 \(\uparrow\)", False),
        ("avg_bert_f1", r"BERT-F1 \(\uparrow\)", False),
        ("avg_cosine_similarity", r"Cosine \(\uparrow\)", False),
    ]
    if include_eer:
        metric_columns.append(("EER", r"EER \(\downarrow\)", True))
    columns = [label for _, label, _ in metric_columns]
    column_spec = "lll" + "c" * len(columns)
    lines = [
        r"\begin{table}[ht]",
        r"    \centering",
        r"    \scriptsize",
        *caption_lines,
        rf"    \label{{{label}}}",
        r"    \setlength{\tabcolsep}{3pt}",
        r"    \resizebox{\linewidth}{!}{%",
        rf"    \begin{{tabular}}{{{column_spec}}}",
        r"        \toprule",
        "        Test setting & Model & Loop setting & "
        + " & ".join(columns)
        + r" \\",
        r"        \midrule",
    ]
    for dataset_i, dataset in enumerate(DATASET_ORDER):
        if dataset_i:
            lines.append(r"        \midrule")
        for model in MODELS:
            for first_loop, second_loop in pairs:
                base_filter = (df["Model Family"] == model) & (df["Dataset"] == dataset)
                first_row = df[base_filter & (df["Loop Setting"] == first_loop)].iloc[0]
                second_row = df[base_filter & (df["Loop Setting"] == second_loop)].iloc[0]
                first_values = [
                    heatmap_value(float(first_row[metric]), lower_is_better=lower_is_better)
                    for metric, _, lower_is_better in metric_columns
                ]
                second_values = [
                    heatmap_value(float(second_row[metric]), lower_is_better=lower_is_better)
                    for metric, _, lower_is_better in metric_columns
                ]
                lines.append(
                    "        "
                    + " & ".join([DATASET_LABELS[dataset], model, first_loop, *first_values])
                    + r" \\"
                )
                lines.append(
                    "        "
                    + " & ".join([DATASET_LABELS[dataset], model, second_loop, *second_values])
                    + r" \\"
                )
    lines.extend(
        [
            r"        \bottomrule",
            r"    \end{tabular}}",
            r"\end{table}",
        ]
    )
    output_path.write_text("\n".join(lines) + "\n")


if __name__ == "__main__":
    results = load_results()
    save_summary_csv(results)
    save_lir_table(results)
    save_text_generation_table(
        results,
        ROOT / "tables" / "text_generation_scores.tex",
        [
            ("Base, no loop", "Base, existence loop"),
            ("LoRA, no loop", "LoRA, existence loop"),
        ],
        [
            r"    \caption{Conventional text-generation scores for the same model-loop",
            r"    settings shown in \Cref{fig:result:eer}.  EER is shown in",
            r"    \Cref{fig:result:eer}, and LIR is reported separately in",
            r"    \Cref{tab:result:lir}.}",
        ],
        "tab:result:main",
    )
    save_text_generation_heatmap_table(
        results,
        ROOT / "tables" / "text_generation_scores_heatmap.tex",
        [
            ("Base, no loop", "Base, existence loop"),
            ("LoRA, no loop", "LoRA, existence loop"),
        ],
        [
            r"    \caption{Conventional text-generation scores and Entity Error Rate",
            r"    (EER) for the same model-loop settings shown in \Cref{fig:result:eer}.",
            r"    Darker cells indicate better values: higher conventional scores and",
            r"    lower EER.  Arrows in column headers indicate the preferred",
            r"    metric direction.}",
        ],
        "tab:result:main",
        include_eer=True,
    )
    save_text_generation_table(
        results,
        ROOT / "tables" / "text_generation_scores_all_loop.tex",
        [
            ("Base, no loop", "Base, all loops"),
            ("LoRA, no loop", "LoRA, all loops"),
        ],
        [
            r"    \caption{Conventional text-generation scores comparing direct generation",
            r"    with the full QC workflow.  Each pair compares no-loop generation with",
            r"    the corresponding all-loop setting; bold marks the higher score within",
            r"    each pair, with ties assigned to the all-loop setting.}",
        ],
        "tab:app:all_loop_text",
    )
    save_text_generation_heatmap_table(
        results,
        ROOT / "tables" / "text_generation_scores_all_loop_heatmap.tex",
        [
            ("Base, no loop", "Base, all loops"),
            ("LoRA, no loop", "LoRA, all loops"),
        ],
        [
            r"    \caption{Conventional text-generation scores and Entity Error Rate",
            r"    (EER) comparing direct generation with the full QC workflow.",
            r"    Darker cells indicate better values: higher conventional scores",
            r"    and lower EER.  Arrows in column headers indicate the preferred",
            r"    metric direction.}",
        ],
        "tab:app:all_loop_text",
        include_eer=True,
    )
    print(ROOT / "data" / "main_results_long.csv")
    print(ROOT / "tables" / "lir_results.tex")
    print(ROOT / "tables" / "text_generation_scores.tex")
    print(ROOT / "tables" / "text_generation_scores_heatmap.tex")
    print(ROOT / "tables" / "text_generation_scores_all_loop.tex")
    print(ROOT / "tables" / "text_generation_scores_all_loop_heatmap.tex")

